Deep Learning Classification of 3.5 GHz Band Spectrograms with Applications to Spectrum Sensing

In the United States, the Federal Communications Commission has adopted rules permitting commercial wireless networks to share spectrum with federal incumbents in the 3.5~GHz Citizens Broadband Radio Service band. These rules require commercial systems to vacate the band when sensors detect radars operated by the U.S. military; a key example being the SPN-43 air traffic control radar. Such sensors require highly-accurate detection algorithms to meet their operating requirements. In this paper, using a library of over 14,000 3.5~GHz band spectrograms collected by a recent measurement campaign, we investigate the performance of thirteen methods for SPN-43 radar detection. Namely, we compare classical methods from signal detection theory and machine learning to several deep learning architectures. We demonstrate that machine learning algorithms appreciably outperform classical signal detection methods. Specifically, we find that a three-layer convolutional neural network offers a superior tradeoff between accuracy and computational complexity. Last, we apply this three-layer network to generate descriptive statistics for the full 3.5~GHz spectrogram library. Our findings highlight potential weaknesses of classical methods and strengths of modern machine learning algorithms for radar detection in the 3.5~GHz band.

==> figs/ROC_curve_examples/curve_examples.m <==
% curve_examples.m
% Use Sewensson's model to plot ROC, LROC, FROC, and AFROC curves
% 2/25/2013

clear all
close all
fclose('all');

mu = 1.25;
sigma = 2;

% ROC curve
figure('Position',[500 500 400 400])
z = -20:.01:20;
TPF = 1 - normcdf(z,mu,sigma).*normcdf(z);
FPF = 1-normcdf(z);
%subplot(2,2,1)
plot(FPF,TPF,'k','LineWidth',3)
hold on
plot(FPF,FPF,'k--','LineWidth',2)
axis([0 1 0 1])
title('ROC')
xlabel('False-Positive Rate')
ylabel('True-Positive Rate')
axis square
grid
ax = gca;
ax.XTick = [0 .2 .4 .6 .8 1];
ax.YTick = [0 .2 .4 .6 .8 1];
ax.FontSize = 14;
tightfig

% % LROC/EROC curve
% figure('Position',[500 500 400 400])
% for i=1:length(z),
%     c = z(i);
%     TPF(i) = quadgk(@(x) normpdf(x,mu,sigma).*normcdf(x),c,inf);
% end
% FPF = 1-normcdf(z);
% %subplot(2,2,2)
% plot(FPF,TPF,'k','LineWidth',3)
% axis([0 1 0 1])
% title('LROC')
% xlabel('False-Positive Rate')
% ylabel('True-Positive Localized Rate')
% axis square
% grid
% ax = gca;
% ax.XTick = [0 .2 .4 .6 .8 1];
% ax.YTick = [0 .2 .4 .6 .8 1];
% ax.FontSize = 14;
% tightfig

% FROC curve
figure('Position',[500 500 400 400])
z = -10:.01:10;
TPF = 1-normcdf(z,mu,sigma);
FPR = -log(normcdf(z));
%subplot(2,2,3)
plot(FPR,TPF,'k','LineWidth',3)
axis([0 11 0 1])
title('FROC')
xlabel('Mean Number of False-Positives')
ylabel('Signal Detection Fraction')
axis square
grid
ax = gca;
ax.XTick = [0:2:10];
ax.YTick = [0 .2 .4 .6 .8 1];
ax.FontSize = 14;
tightfig

figure(1)
print('ROCexample','-dpdf','-r300')
% figure(2)
% print('LROCexample','-dpdf','-r300')
figure(2)
print('FROCexample','-dpdf','-r300')

% % AFROC curve
% z = -10:.01:10;
% TPF = 1-normcdf(z,mu,sigma);
% FPF = 1-normcdf(z);
% figure
% %subplot(2,2,4)
% plot(FPF,TPF,'k','LineWidth',2)
% axis([0 1 0 1])
% title('AFROC')
% xlabel('Probability of at least one FP')
% ylabel('Signal Detection Fraction')
% axis square
% grid

==> figs/ROC_curve_examples/curve_examples.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
This software was developed by employees of the National Institute of Standards
and Technology (NIST), an agency of the Federal Government. Pursuant to title 17
United States Code Section 105, works of NIST employees are not subject to
copyright protection in the United States and are considered to be in the public
domain. Permission to freely use, copy, modify, and distribute this software and its
documentation without fee is hereby granted, provided that this notice and disclaimer
of warranty appears in all copies.

THE SOFTWARE IS PROVIDED 'AS IS' WITHOUT ANY WARRANTY OF ANY KIND, EITHER EXPRESSED,
IMPLIED, OR STATUTORY, INCLUDING, BUT NOT LIMITED TO, ANY WARRANTY THAT THE SOFTWARE
WILL CONFORM TO SPECIFICATIONS, ANY IMPLIED WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE, AND FREEDOM FROM INFRINGEMENT, AND ANY WARRANTY THAT THE
DOCUMENTATION WILL CONFORM TO THE SOFTWARE, OR ANY WARRANTY THAT THE SOFTWARE WILL BE
ERROR FREE. IN NO EVENT SHALL NIST BE LIABLE FOR ANY DAMAGES, INCLUDING, BUT NOT
LIMITED TO, DIRECT, INDIRECT, SPECIAL OR CONSEQUENTIAL DAMAGES, ARISING OUT OF,
RESULTING FROM, OR IN ANY WAY CONNECTED WITH THIS SOFTWARE, WHETHER OR NOT BASED UPON
WARRANTY, CONTRACT, TORT, OR OTHERWISE, WHETHER OR NOT INJURY WAS SUSTAINED BY PERSONS
OR PROPERTY OR OTHERWISE, AND WHETHER OR NOT LOSS WAS SUSTAINED FROM, OR AROSE OUT OF
THE RESULTS OF, OR USE OF, THE SOFTWARE OR SERVICES PROVIDED HEREUNDER.

Distributions of NIST software should also include copyright and licensing statements
of any third-party software that are legally bundled with the code in compliance with
the conditions of those licenses.
"""

import argparse
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import math
from scipy.stats import norm

import nasctn_math as nmath


__author__  =       'W. Max Lees'
__credits__ =       ['W. Max Lees', 'Adam Wunderlich']

__license__ =       ''
__version__ =       '0.0.1'
__maintainer__ =    'W. Max Lees'
__email__ =         'william.lees@nist.gov'
__status__ =        'Production'


def configure_plt (plt, x_axis_label, y_axis_label):
    plt.figure(figsize=(9, 8, ))

    plt.grid(True)

    plt.ylabel(y_axis_label, fontsize=30)
    plt.xlabel(x_axis_label, fontsize=30)

    plt.tick_params(labelsize=26)

    plt.xlim((-0.005, 1.0, ))
    plt.ylim((0.0, 1.005, ))

    plt.rc('font', **{'family': 'sans-serif', 'size': 26})


def main ():
    pp = PdfPages('ROCexample.pdf')

    configure_plt(plt, 'False-Positive Rate', 'True-Positive Rate')

    mu = 1.25
    sigma = 2

    z = np.arange(-20, 20, .1)

    TPF = 1 - norm.cdf(z, mu, sigma)*norm.cdf(z)
    FPF = 1 - norm.cdf(z)

    plt.plot(TPF, FPF, color='k', linewidth=5)
    plt.plot(FPF, FPF, 'k--', linewidth=3)

    plt.xticks(np.arange(0.0, 1.2, 0.2), ('0', '0.2', '0.4', '0.6', '0.8', '1', ))
    plt.yticks(np.arange(0.0, 1.2, 0.2), ('0', '0.2', '0.4', '0.6', '0.8', '1', ))
    # plt.legend(loc=4)

    plt.gca().set_position([.19, .13, .765, .857])

    if args.save == True:
        plt.savefig(pp, format='pdf')
        pp.close()

    plt.show()


if __name__ == '__main__':
    main()


==> figs/ROC_curve_examples/tightfig.m <==
function hfig = tightfig(hfig)
% tightfig: Alters a figure so that it has the minimum size necessary to
% enclose all axes in the figure without excess space around them.
% 
% Note that tightfig will expand the figure to completely encompass all
% axes if necessary. If any 3D axes are present which have been zoomed,
% tightfig will produce an error, as these cannot easily be dealt with.
% 
% hfig - handle to figure, if not supplied, the current figure will be used
% instead.

    if nargin == 0
        hfig = gcf;
    end

    % There can be an issue with tightfig when the user has been modifying
    % the contnts manually, the code below is an attempt to resolve this,
    % but it has not yet been satisfactorily fixed
%     origwindowstyle = get(hfig, 'WindowStyle');
    set(hfig, 'WindowStyle', 'normal');
    
    % 1 point is 0.3528 mm for future use

    % get all the axes handles note this will also fetch legends and
    % colorbars as well
    hax = findall(hfig, 'type', 'axes');
    
    % get the original axes units, so we can change and reset these again
    % later
    origaxunits = get(hax, 'Units');
    
    % change the axes units to cm
    set(hax, 'Units', 'centimeters');
    
    % get various position parameters of the axes
    if numel(hax) > 1
%         fsize = cell2mat(get(hax, 'FontSize'));
        ti = cell2mat(get(hax,'TightInset'));
        pos = cell2mat(get(hax, 'Position'));
    else
%         fsize = get(hax, 'FontSize');
        ti = get(hax,'TightInset');
        pos = get(hax, 'Position');
    end
    
    % ensure very tiny border so outer box always appears
    ti(ti < 0.1) = 0.15;
    
    % we will check if any 3d axes are zoomed, to do this we will check if
    % they are not being viewed in any of the 2d directions
    views2d = [0,90; 0,0; 90,0];
    
    for i = 1:numel(hax)
        
        set(hax(i), 'LooseInset', ti(i,:));
%         set(hax(i), 'LooseInset', [0,0,0,0]);
        
        % get the current viewing angle of the axes
        [az,el] = view(hax(i));
        
        % determine if the axes are zoomed
        iszoomed = strcmp(get(hax(i), 'CameraViewAngleMode'), 'manual');
        
        % test if we are viewing in 2d mode or a 3d view
        is2d = all(bsxfun(@eq, [az,el], views2d), 2);
               
        if iszoomed && ~any(is2d)
           error('TIGHTFIG:haszoomed3d', 'Cannot make figures containing zoomed 3D axes tight.') 
        end
        
    end
    
    % we will move all the axes down and to the left by the amount
    % necessary to just show the bottom and leftmost axes and labels etc.
    moveleft = min(pos(:,1) - ti(:,1));
    
    movedown = min(pos(:,2) - ti(:,2));
    
    % we will also alter the height and width of the figure to just
    % encompass the topmost and rightmost axes and lables
    figwidth = max(pos(:,1) + pos(:,3) + ti(:,3) - moveleft);
    
    figheight = max(pos(:,2) + pos(:,4) + ti(:,4) - movedown);
    
    % move all the axes
    for i = 1:numel(hax)
        
        set(hax(i), 'Position', [pos(i,1:2) - [moveleft,movedown], pos(i,3:4)]);
        
    end
    
    origfigunits = get(hfig, 'Units');
    
    set(hfig, 'Units', 'centimeters');
    
    % change the size of the figure
    figpos = get(hfig, 'Position');
    
    set(hfig, 'Position', [figpos(1), figpos(2), figwidth, figheight]);
    
    % change the size of the paper
    set(hfig, 'PaperUnits','centimeters');
    set(hfig, 'PaperSize', [figwidth, figheight]);
    set(hfig, 'PaperPositionMode', 'manual');
    set(hfig, 'PaperPosition',[0 0 figwidth figheight]);    
    
    % reset to original units for axes and figure 
    if ~iscell(origaxunits)
        origaxunits = {origaxunits};
    end

    for i = 1:numel(hax)
        set(hax(i), 'Units', origaxunits{i});
    end

    set(hfig, 'Units', origfigunits);
    
%      set(hfig, 'WindowStyle', origwindowstyle);
     
end
